Layer Pruning on Demand with Intermediate CTC

Deploying an end-to-end automatic speech recognition (ASR) model on mobile/embedded devices is a challenging task, since the device computational power and energy consumption requirements are dynamically changed in practice. To overcome the issue, we present a training and pruning method for ASR based on the connectionist temporal classification (CTC) which allows reduction of model depth at run-time without any extra fine-tuning. To achieve the goal, we adopt two regularization methods, intermediate CTC and stochastic depth, to train a model whose performance does not degrade much after pruning. We present an in-depth analysis of layer behaviors using singular vector canonical correlation analysis (SVCCA), and efficient strategies for finding layers which are safe to prune. Using the proposed method, we show that a Transformer-CTC model can be pruned in various depth on demand, improving real-time factor from 0.005 to 0.002 on GPU, while each pruned sub-model maintains the accuracy of individually trained model of the same depth.

==> figs/perf.py <==
import matplotlib.pyplot as plt


data_gpu = [
    # num layers, duration in seconds, consumed watts
    # 1 P40 GPU, when cpu was busy
    # (12, 18.100, 1160.824),
    # (13, 19.100, 1240.870),
    # (14, 20.100, 1311.501),
    # (15, 22.700, 1465.030),
    # (16, 21.800, 1410.659),
    # (17, 23.400, 1507.461),
    # (18, 23.900, 1575.716),
    # (19, 23.700, 1569.504),
    # (20, 22.800, 1531.392),
    # (21, 23.700, 1586.328),
    # (22, 24.500, 1647.573),
    # (23, 23.700, 1607.336),
    # (24, 28.200, 1874.992),

    # 1 P40 GPU
    (12, 9.300, 691.066),
    (13, 9.900, 731.851),
    (14, 10.400, 779.324),
    (15, 11.100, 815.764),
    (16, 11.700, 872.147),
    (17, 12.500, 913.295),
    (18, 13.100, 973.463),
    (19, 13.500, 1004.163),
    (20, 14.100, 1050.932),
    (21, 14.700, 1097.670),
    (22, 15.500, 1149.825),
    (23, 16.100, 1186.972),
    (24, 18.300, 1323.510),
]

# measured by:
# taskset -c 0 python ...
data_cpu = [
    # 1 cpu
    (12, 125.000, 7063.658),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (13, 129.700, 7339.782),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (14, 135.900, 7695.206),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (15, 141.900, 8036.895),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (16, 147.100, 8334.936),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (17, 153.100, 8675.065),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (18, 158.800, 8998.639),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (19, 165.000, 9350.868),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (20, 170.600, 9669.085),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (21, 176.900, 10025.132),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (22, 182.800, 10361.194),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (23, 188.800, 10700.873),  # average GPU usage 0.000% / average memory 640679936.000 bytes
    (24, 195.100, 11058.463),  # average GPU usage 0.000% / average memory 640679936.000 bytes
]

# wsj dev93: total 62588903 frames, frame rate 16000
total_seconds = 62588903 / 16000.  # == 3911.8064375

fig, ax = plt.subplots(1, 2, figsize=(4, 2))

for i, data in enumerate([data_cpu, data_gpu]):
    layers, duration, watts = zip(*data)
    rtf = [d / total_seconds for d in duration]
    ax[i].plot(layers, rtf, color='black')
    ax[i].set_xlabel('number of layers')
    ax[i].set_ylabel('RTF')
    ax[i].set_xticks([12, 16, 20, 24])

ax[0].set_ylim([0.025, 0.055])
ax[0].set_yticks([0.03, 0.04, 0.05])
ax[0].set_title('CPU')
# 1 Xeon CPU\n(2.20GHz)

ax[1].set_ylim([0.002, 0.005])
ax[1].set_yticks([0.002, 0.003, 0.004, 0.005])
ax[1].set_title('GPU')
# 1 P40 GPU

plt.tight_layout()
# plt.show()
plt.savefig('perf.pdf')


==> figs/plot.py <==
import matplotlib.pyplot as plt
import pickle


def get(name):
    d = pickle.load(open('./data/plot/intermediate-{}.png.pkl'.format(name), 'rb'))
    key = list(d.keys())[0]
    d = d[key]
    inter = d['intermediate']['errors']
    search = d['search']['errors']
    return inter, search


def plot(ax, inter, search, base, sbase, title):
    x = list(base.items())
    x.sort()
    x = [i for i in x if i[0] >= 12]
    lay, err = zip(*x)
    p1, = ax.plot(lay, err, marker='+', linestyle='', color='blue')

    x = list(sbase.items())
    x.sort()
    x = [i for i in x if i[0] >= 12]
    lay, err = zip(*x)
    p2, = ax.plot(lay, err, marker='x', linestyle='', color='red', markersize=7)

    inter = [i for i in inter if i[0] >= 12]
    lay, err = zip(*inter)
    p3, = ax.plot(lay, err, '--', label='intermediate', color='black')

    search = [i for i in search if i[0] >= 12]
    lay, err = zip(*search)
    p4, = ax.plot(lay, err, '-', label='search', color='black')

    ax.set_xlim([11, 25])
    ax.set_xticks([12, 16, 20, 24])
    ax.set_title(title)

    return p1, p2, p3, p4


fig, axs = plt.subplots(1, 3, figsize=(6, 2.5))

# wsj
baselines = {
    12: 16.5,
    14: 16.5,
    16: 16.0,
    18: 15.0,
    20: 14.7,
    22: 14.2,
    24: 13.9,
}
strongs = {
    12: 13.6,
    14: 13.5,
    16: 12.8,
    18: 12.7,
    20: 13.1,
    22: 12.3,
    24: 11.8,
}
inter, search = get('wsj')
plot(axs[0], inter, search, baselines, strongs, 'WSJ')
axs[0].set_ylabel('WER')

baselines = {
    12: 6.3,
    14: 6.3,
    16: 6.0,
    18: 6.0,
    20: 6.0,
    22: 6.1,
    24: 5.8,
}
strongs = {
    12: 6.0,
    14: 5.9,
    16: 5.9,
    18: 5.7,
    20: 5.7,
    22: 5.6,
    24: 5.6,
}
inter, search = get('aishell')
plot(axs[1], inter, search, baselines, strongs, 'AISHELL-1')
axs[1].set_ylabel('CER')

baselines = {
    12: 13.1,
    14: 12.5,
    16: 12.3,
    18: 12.2,
    20: 12.1,
    22: 11.8,
    24: 11.6,
}
strongs = {
    12: 11.7,
    14: 11.1,
    16: 10.7,
    18: 10.4,
    20: 10.3,
    22: 10.2,
    24: 9.7,
}
inter, search = get('tedlium2')
plot(axs[2], inter, search, baselines, strongs, 'TED-LIUM2')
axs[2].set_ylabel('WER')

for i in range(3):
    axs[i].set_xlabel('number of layers')

plt.tight_layout()
# plt.show()
plt.savefig('plot.pdf')


==> figs/plot_ablation.py <==
import matplotlib.pyplot as plt
import pickle


pkl_path = './data/ablation/wsj-ablation-reg.pkl'
d = pickle.load(open(pkl_path, 'rb'))

labels = [
    (
        'elayers24', 'baseline A',
        {
            'linestyle': 'dashed',
            'color': 'blue',
        }
    ),
    (
        'elayers24_w0.3_p0.3', 'baseline B',
        {
            'linestyle': 'dotted',
            'color': 'red',
        }
    ),

    # (
    #     'w0.3_p0.3_lay6,12_elayers24', 'weight ablation',
    #     {
    #         'linestyle': 'dashed',
    #         'color': 'green',
    #     },
    # ),

    # (
    #     'w0.5_elayers24_p0.3', 'branch ablation',
    #     {
    #         'linestyle': 'dashed',
    #         'color': 'purple',
    #     },
    # ),

    (
        'w0.66_p0.3_elayers24_lay6,12', 'proposed',
        {
            'linestyle': 'solid',
            'color': 'black',
        },
    ),
]

fig, ax = plt.subplots(1, 2, figsize=(4, 2.5))

for key, label, sty in labels:
    x = d[key]['intermediate']['errors']
    x = [i for i in x if i[0] >= 12]
    lay, err = zip(*x)
    ax[0].plot(lay, err, label=label, **sty)

    x = d[key]['search']['errors']
    x = [i for i in x if i[0] >= 12]
    lay, err = zip(*x)
    ax[1].plot(lay, err, label=label, **sty)

fontsize = 9
ax[0].set_title('intermediate sub-model', fontsize=fontsize)
ax[1].set_title('iterative pruning', fontsize=fontsize)
for i in [0, 1]:
    ax[i].set_xlim([11, 25])
    ax[i].set_xticks([12, 16, 20, 24])
    ax[i].set_ylim([10, 30])
    ax[i].set_ylabel('WER')

for i in range(2):
    ax[i].set_xlabel('number of layers')

plt.tight_layout()
# plt.legend()
# plt.show()
plt.savefig('plot_ablation.pdf')


==> figs/svcca.py <==
import numpy as np
from matplotlib import colors, cm
import matplotlib.pyplot as plt


cmap = plt.get_cmap('plasma')
norm = colors.Normalize(vmin=0., vmax=1.)
kwargs = {
    'cmap': cmap,
    'norm': norm,
    'interpolation': 'nearest',
}

files = [
    'data/wsj24/svcca_elayers24.dump.npy',
    'data/wsj24/svcca_elayers24_w0.3.dump.npy',
    'data/wsj24/svcca_elayers24_p0.3.dump.npy',
    'data/wsj24/svcca_elayers24_w0.3_p0.3.dump.npy',
]
nps = [np.load(i) for i in files]

fig, ax = plt.subplots(2, 2)

fontsize = 10

ax[0, 0].imshow(nps[0], **kwargs)
ax[0, 0].set_title('(a) no regularization', fontsize=fontsize)

ax[0, 1].imshow(nps[1], **kwargs)
ax[0, 1].set_title('(b) intermediate CTC', fontsize=fontsize)

ax[1, 0].imshow(nps[2], **kwargs)
ax[1, 0].set_title('(c) stochastic depth', fontsize=fontsize)

ax[1, 1].imshow(nps[3], **kwargs)
ax[1, 1].set_title('(d) both', fontsize=fontsize)

for a in ax.flat:
    ticks = [0, 6, 12, 24]
    a.set_xticks(ticks)
    a.set_yticks(ticks)

fig.colorbar(cm.ScalarMappable(cmap=cmap, norm=norm), ax=ax, fraction=.1)

wspace = 0.
hspace = 0.3
plt.subplots_adjust(right=0.75, wspace=wspace, hspace=hspace)

plt.savefig('svcca_fig1.pdf')

plt.close()

files = [
    # baseline B
    # 'data/wsj24/svcca_elayers24_w0.3_p0.3.dump.npy',
    # larger w
    # 'data/wsj24/svcca_w0.5_elayers24_p0.3.dump.npy',
    # more intermediate branch
    'data/wsj24/svcca_w0.3_p0.3_lay6,12_elayers24.dump.npy',
    # both
    'data/wsj24/svcca_w0.66_p0.3_elayers24_lay6,12.dump.npy',
]
nps = [np.load(i) for i in files]

num_ax = 2
fig, ax = plt.subplots(1, num_ax, figsize=(num_ax * 2, 2))

fontsize = 8

ax[0].imshow(nps[0], **kwargs)
ax[0].set_title('(a) 6th and 12th layers,\nw=0.3', fontsize=fontsize)

ax[1].imshow(nps[1], **kwargs)
ax[1].set_title('(b) 6th and 12th layers,\nw=0.66', fontsize=fontsize)

for a in ax.flat:
    ticks = [0, 3, 6, 12, 24]
    a.set_xticks(ticks)
    a.set_yticks(ticks)

plt.tight_layout()

plt.savefig('svcca_fig2.pdf')

plt.close()

